On globally invariant Euler--Lagrange equations for curves

Invariant Lagrangians yield invariant Euler-Lagrange equations, and it was discussed in the literature how to compute those using various local methods. The focus of this paper is on global algebraic differential invariants. In this case the computation can be modified in several aspects. We will discuss relations with previous approaches and some foundational aspects. The theory of invariant Euler-Lagrange equations was applied to curves with respect to the motion group in the Euclidean plane and space. We expand those computations to the next dimension four (Minkowski spacetime), which already exhibits computational challenges. We also provide formulas for other examples, namely the projective and conformal (M\"obius) groups and relate to some recent applications.

==> anc/Supplement_2_EL_equations_2D.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2022" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" scientificx="true" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1080" rtablesize="[10, 10]" useclientjvm="true" format="worksheet" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L653" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font foreground="[128,128,128]">This is a Maple file accompanyingthe paper &quot;On globally invariant Euler-Lagrange equations for curves&quot; by Boris Kruglikov, Eivind Schneider, Wijnand Steneker. It can be used to recompute the Euler-Lagrange equations in the paper. It is based on the approach used in Section 3.2, relying on formula (54) in the paper. </Font></Text-field>
</Input>
</Group>
<Group labelreference="L652" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L643" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">When running this file, first choose the case that you want to work with by clicking the square. To see the code, right-click on the square and &quot;expand code edit region&quot;. The remaining code is supposed to be quite general. It works for all the prepared examples, but there may be other examples for which it may need to be adjusted. </Text-field>
</Input>
</Group><CodeEditor-ExecGroup view="presentation" labelreference="L666" drawlabel="true" applyint="true" applyrational="true" display="code"><EC-CodeEditor id="CodeEditRegion10" expanded="false" visible="true" pixel-width="500" pixel-height="200" code-language="text/maple" autofit="true" wrapping="true" show-border="true" code-line-numbers="true"># Euclidean 2D: Rational differential invariants (sect. 2.5.1)
restart; with(combinat): with(DifferentialGeometry): with(LieAlgebras): with(Tensor): with(Library): with(JetCalculus): with(Tools): with(ArrayTools): with(LinearAlgebra): with(RandomTools): with(PolynomialIdeals): with(PDETools): Preferences(&quot;ShowFramePrompt&quot;, false): Preferences(&quot;JetNotation&quot;, &quot;JetNotation2&quot;): with(ListTools):
DGsetup([x],[y], E,15):

g:=evalDG([D_x,D_y[0],x*D_y[0]-y[0]*D_x]):
crossection:={x=0,y[0]=0,y[1]=0}:
I0:=y[2]^2/(1+y[1]^2)^(3):
DD:=funct-&gt;(1+y[1]^2)/y[2]*TotalDiff(funct,x):
vartheta0:=(1+y[1]^2)/y[2]*(dy[0]-y[1]*dx):
varpi:=y[2]/(1+y[1]^2)^2*(dx+y[1]*dy[0]):</EC-CodeEditor></CodeEditor-ExecGroup><CodeEditor-ExecGroup view="presentation" labelreference="L650" drawlabel="true" applyint="true" applyrational="true" display="code"><EC-CodeEditor id="CodeEditRegion8" expanded="false" visible="true" pixel-width="500" pixel-height="200" code-language="text/maple" autofit="true" wrapping="true" show-border="true" code-line-numbers="true"># Euclidean 2D: Local differential invariants (sect. 2.6.1)
restart; with(combinat): with(DifferentialGeometry): with(LieAlgebras): with(Tensor): with(Library): with(JetCalculus): with(Tools): with(ArrayTools): with(LinearAlgebra): with(RandomTools): with(PolynomialIdeals): with(PDETools): Preferences(&quot;ShowFramePrompt&quot;, false): Preferences(&quot;JetNotation&quot;, &quot;JetNotation2&quot;): with(ListTools):
DGsetup([x],[y], E,15):

g:=evalDG([D_x,D_y[0],x*D_y[0]-y[0]*D_x]):
crossection:={x=0,y[0]=0,y[1]=0}:
I0:=y[2]/(1+y[1]^2)^(3/2):
DD:=funct-&gt;1/sqrt(1+y[1]^2)*TotalDiff(funct,x):
vartheta0:=1/sqrt(1+y[1]^2)*(dy[0]-y[1]*dx):
varpi:=1/sqrt(1+y[1]^2)*(dx+y[1]*dy[0]):</EC-CodeEditor></CodeEditor-ExecGroup><CodeEditor-ExecGroup view="presentation" hide-input="false" hide-output="false" labelreference="L646" applyint="true" applyrational="true" display="code"><EC-CodeEditor id="CodeEditRegion7" expanded="false" visible="true" pixel-width="2980" pixel-height="234" code-language="text/maple" autofit="true" wrapping="false" show-border="true" code-line-numbers="true"># M\303\266bius 2D: Local differential invariants (sect. 3.1.2)
restart; with(combinat): with(DifferentialGeometry): with(LieAlgebras): with(Tensor): with(Library): with(JetCalculus): with(Tools): with(ArrayTools): with(LinearAlgebra): with(RandomTools): with(PolynomialIdeals): with(PDETools): Preferences(&quot;ShowFramePrompt&quot;, false): Preferences(&quot;JetNotation&quot;, &quot;JetNotation2&quot;): with(ListTools):
DGsetup([x],[y], E,15):

g:=evalDG([D_x,D_y[0],x*D_y[0]-y[0]*D_x,x*D_x+y[0]*D_y[0],1/2*(x^2+y[0]^2)*D_x-x*(x*D_x+y[0]*D_y[0]),1/2*(x^2+y[0]^2)*D_y[0]-y[0]*(x*D_x+y[0]*D_y[0])]):
crossection:={x=0,y[0]=0,y[1]=0,y[2]=0,y[3]=1,y[4]=0}:
kappa:=y[2]/(1+y[1]^2)^(3/2):
Ds:=funct-&gt;1/sqrt(1+y[1]^2)*TotalDiff(funct,x):
I0:=(4*Ds(kappa)*Ds(Ds(Ds(kappa)))-4*kappa^2*Ds(kappa)^2-5*Ds(Ds(kappa))^2)/Ds(kappa)^3:
DD:=funct-&gt;sqrt(Ds(kappa))^(-1)*Ds(funct):
vartheta0:=sqrt((y[1]^2+1)*y[3] - 3*y[1]*y[2]^2)/(y[1]^2 + 1)^2*(dy[0]-y[1]*dx):
varpi:=sqrt(Ds(kappa))/sqrt(1+y[1]^2)*(dx+y[1]*dy[0]):</EC-CodeEditor></CodeEditor-ExecGroup><CodeEditor-ExecGroup view="presentation" labelreference="L645" applyint="true" applyrational="true" display="code"><EC-CodeEditor id="CodeEditRegion6" expanded="false" visible="true" pixel-width="2980" pixel-height="360" code-language="text/maple" autofit="true" wrapping="false" show-border="true" code-line-numbers="true"># M\303\266bius 2D: Rational differential invariants (sect. 3.1.3)
restart; with(combinat): with(DifferentialGeometry): with(LieAlgebras): with(Tensor): with(Library): with(JetCalculus): with(Tools): with(ArrayTools): with(LinearAlgebra): with(RandomTools): with(PolynomialIdeals): with(PDETools): Preferences(&quot;ShowFramePrompt&quot;, false): Preferences(&quot;JetNotation&quot;, &quot;JetNotation2&quot;): with(ListTools):
DGsetup([x],[y], E,15):

g:=evalDG([D_x,D_y[0],x*D_y[0]-y[0]*D_x,x*D_x+y[0]*D_y[0],1/2*(x^2+y[0]^2)*D_x-x*(x*D_x+y[0]*D_y[0]),1/2*(x^2+y[0]^2)*D_y[0]-y[0]*(x*D_x+y[0]*D_y[0])]):
crossection:={x=0,y[0]=0,y[1]=0,y[2]=0,y[3]=1,y[4]=0}:
kappa:=y[2]/(1+y[1]^2)^(3/2):
Ds:=funct-&gt;1/sqrt(1+y[1]^2)*TotalDiff(funct,x):
I0:=(4*Ds(kappa)*Ds(Ds(Ds(kappa)))-4*kappa^2*Ds(kappa)^2-5*Ds(Ds(kappa))^2)/Ds(kappa)^3:
D0:=funct-&gt;sqrt(Ds(kappa))^(-1)*Ds(funct):
DD:=funct-&gt;D0(I0)*D0(funct):
vartheta0:=1/4*LieDerivative(D_y[5],I0)/DD(x)^5*(dy[0]-y[1]*dx):
varpi:=1/D0(I0)*sqrt(Ds(kappa))/sqrt(1+y[1]^2)*(dx+y[1]*dy[0]):</EC-CodeEditor></CodeEditor-ExecGroup><CodeEditor-ExecGroup view="presentation" hide-input="false" hide-output="false" labelreference="L642" applyint="true" applyrational="true" display="code"><EC-CodeEditor id="CodeEditRegion5" expanded="false" visible="true" pixel-width="4015" pixel-height="324" code-language="text/maple" autofit="true" wrapping="false" show-border="true" code-line-numbers="true"># Projective 2D: Local differential invariants (sect. 3.2.2)
restart; with(combinat): with(DifferentialGeometry): with(LieAlgebras): with(Tensor): with(Library): with(JetCalculus): with(Tools): with(ArrayTools): with(LinearAlgebra): with(RandomTools): with(PolynomialIdeals): with(PDETools): Preferences(&quot;ShowFramePrompt&quot;, false): Preferences(&quot;JetNotation&quot;, &quot;JetNotation2&quot;): with(ListTools):
DGsetup([x],[y], E,15):

crossection:={x = 0, y[0] = 0, y[1] = 0, y[2] = 1, y[3] = 0, y[4] = 0, y[5] = 1, y[6] = 0}:
g:=evalDG([D_x,D_y[0],x*D_x,x*D_y[0],y[0]*D_x,y[0]*D_y[0],x^2*D_x+x*y[0]*D_y[0],x*y[0]*D_x+y[0]^2*D_y[0]]):
R2:=y[2]:
R5:=9*y[2]^2*y[5] - 45*y[2]*y[3]*y[4] + 40*y[3]^3:
R7:=162*y[2]^6*y[5]*y[7] - 189*y[2]^6*y[6]^2 - 810*y[2]^5*y[3]*y[4]*y[7] + 1134*y[2]^5*y[3]*y[5]*y[6] + 1890*y[2]^5*y[4]^2*y[6] - 2835*y[2]^5*y[4]*y[5]^2 + 720*y[2]^4*y[3]^3*y[7] - 3150*y[2]^4*y[3]^2*y[4]*y[6] - 756*y[2]^4*y[3]^2*y[5]^2 + 13230*y[2]^4*y[3]*y[4]^2*y[5] - 4725*y[2]^4*y[4]^4 - 12600*y[2]^3*y[3]^3*y[4]*y[5] - 7875*y[2]^3*y[3]^2*y[4]^3 + 6720*y[2]^2*y[3]^5*y[5] + 31500*y[2]^2*y[3]^4*y[4]^2 - 33600*y[2]*y[3]^6*y[4] + 11200*y[3]^8:
Theta3:=R5/R2^3:
Theta8:=simplify(6*Theta3*TotalDiff(Theta3,[2])-7*TotalDiff(Theta3,[1])^2+27*Theta3^2*R2^(1/3)*TotalDiff(R2^(-1/3),[2])):
I0:=4/9*Theta8/Theta3^(8/3):
DD:=funct-&gt;1/Theta3^(1/3)*TotalDiff(funct,x):
varpi:=evalDG(Theta3^(1/3)*(dx-(1/(3*R2*Theta3)*TotalDiff(Theta3,x)+2/3*TotalDiff(1/R2,x))*(dy[0]-y[1]*dx))):
vartheta0:=simplify(evalDG(Theta8/(I0*R2*Theta3^2)*(dy[0]-y[1]*dx)),symbolic):</EC-CodeEditor></CodeEditor-ExecGroup><CodeEditor-ExecGroup view="presentation" hide-input="false" hide-output="false" labelreference="L644" applyint="true" applyrational="true" display="code"><EC-CodeEditor id="CodeEditRegion4" expanded="false" visible="true" pixel-width="4015" pixel-height="288" code-language="text/maple" autofit="true" wrapping="false" show-border="true" code-line-numbers="true"># Projective 2D: Rational differential invariants (sect. 3.2.3)
restart; with(combinat): with(DifferentialGeometry): with(LieAlgebras): with(Tensor): with(Library): with(JetCalculus): with(Tools): with(ArrayTools): with(LinearAlgebra): with(RandomTools): with(PolynomialIdeals): with(PDETools): Preferences(&quot;ShowFramePrompt&quot;, false): Preferences(&quot;JetNotation&quot;, &quot;JetNotation2&quot;): with(ListTools):
DGsetup([x],[y], E,15):

g:=evalDG([D_x,D_y[0],x*D_x,x*D_y[0],y[0]*D_x,y[0]*D_y[0],x^2*D_x+x*y[0]*D_y[0],x*y[0]*D_x+y[0]^2*D_y[0]]):
crossection:={x = 0, y[0] = 0, y[1] = 0, y[2] = 1, y[3] = 0, y[4] = 0, y[5] = 1, y[6] = 0}:
R2:=y[2]:
R5:=9*y[2]^2*y[5] - 45*y[2]*y[3]*y[4] + 40*y[3]^3:
R7:=162*y[2]^6*y[5]*y[7] - 189*y[2]^6*y[6]^2 - 810*y[2]^5*y[3]*y[4]*y[7] + 1134*y[2]^5*y[3]*y[5]*y[6] + 1890*y[2]^5*y[4]^2*y[6] - 2835*y[2]^5*y[4]*y[5]^2 + 720*y[2]^4*y[3]^3*y[7] - 3150*y[2]^4*y[3]^2*y[4]*y[6] - 756*y[2]^4*y[3]^2*y[5]^2 + 13230*y[2]^4*y[3]*y[4]^2*y[5] - 4725*y[2]^4*y[4]^4 - 12600*y[2]^3*y[3]^3*y[4]*y[5] - 7875*y[2]^3*y[3]^2*y[4]^3 + 6720*y[2]^2*y[3]^5*y[5] + 31500*y[2]^2*y[3]^4*y[4]^2 - 33600*y[2]*y[3]^6*y[4] + 11200*y[3]^8:
Theta3:=R5/R2^3:
Theta8:=simplify(6*Theta3*TotalDiff(Theta3,[2])-7*TotalDiff(Theta3,[1])^2+27*Theta3^2*R2^(1/3)*TotalDiff(R2^(-1/3),[2])):
I0:=R7^3/R5^8:
DD:=funct-&gt;I0^(-1)*R2*R7/R5^3*TotalDiff(funct,x):
vartheta0:= R7/(R5^2*R2^3)*(dy[0]-y[1]*dx):
varpi:=evalDG(I0^1*R5^2/(R7*R2^3)*(R2^2*R5*dx-1/3*((9*y[2]^3*y[6] - 72*y[2]^2*y[3]*y[5] - 45*y[2]^2*y[4]^2 + 300*y[2]*y[3]^2*y[4] - 200*y[3]^4))*(dy[0]-y[1]*dx))):
</EC-CodeEditor></CodeEditor-ExecGroup>
<Group hide-output="false" labelreference="L222" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Compute dimension of Lie algebra, check that it is a Lie algebra, and that the invariant objects are invariant. </Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L523" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">r:=nops(g);
LieAlgebraData(g);
simplify(map(LieDerivative,map(Prolong,g,8),[I0,DD(I0),vartheta0,varpi]));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEickYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSI4RidGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJyR0YoIiIpNyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3My83JEkjZTFHNiMvSSdfbG9jYWxHRiZJMF9uMjM2NzE3NTEzMDExMkdGKEkjZTNHNiMvRjJJMF9uMjM2NzE3NTEzMDI0MEdGKEYvLzckRi9JI2U0RzYjL0YySTBfbjIzNjcxNzUxMzAzMDRHRihJI2UyRzYjL0YySTBfbjIzNjcxNzUxMzAxNzZHRigvNyRGL0kjZTdHNiMvRjJJMF9uMjM2NzE3NTEzMDUyOEdGKCwmKiYiIiMiIiJGNEZLRktJI2U2RzYjL0YySTBfbjIzNjcxNzUxMzA0NjRHRihGSy83JEYvSSNlOEc2Iy9GMkkwX24yMzY3MTc1MTMwNTkyR0YoSSNlNUc2Iy9GMkkwX24yMzY3MTc1MTMwNDAwR0YoLzckRj5GVkYvLzckRj5GTEY+LzckRj5GREY6LzckRj5GUiwmRjRGSyomRkpGS0ZMRktGSy83JEY0RjpGOi83JEY0RlYsJEZWISIiLzckRjRGREZELzckRjpGViwmRjRGS0ZMRmNvLzckRjpGTEY6LzckRjpGUkZELzckRlZGTEZiby83JEZWRkRGUi83JEZMRlJGUjcjLUkkX0RHR0YoNiM3JDclUStMaWVBbGdlYnJhRihRI0wxRig3IyIiKTc2NyQ3JUZLIiIkRktGSzckNyVGSyIiJUZKRks3JDclRksiIihGYHFGSjckNyVGS0ZmcSIiJ0ZLNyQ3JUZLRlxxIiImRks3JDclRkpGXHJGS0ZLNyQ3JUZKRmlxRkpGSzckNyVGSkZmcUZjcUZLNyQ3JUZKRlxxRmBxRks3JDclRkpGXHFGaXFGSjckNyVGYHFGY3FGY3FGSzckNyVGYHFGXHJGXHJGY283JDclRmBxRmZxRmZxRks3JDclRmNxRlxyRmBxRks3JDclRmNxRlxyRmlxRmNvNyQ3JUZjcUZpcUZjcUZLNyQ3JUZjcUZccUZmcUZLNyQ3JUZcckZpcUZcckZjbzckNyVGXHJGZnFGXHFGSzckNyVGaXFGXHFGXHFGSw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNiYtSSVtcm93R0YkNjQtRiw2Ji1GLzYsLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y5LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRjVGPC1GIzYkLUYvNiYtSSNtaUdGJDYlRjgvJSdpdGFsaWNHRkUvRjpRJ2l0YWxpY0YnLUY9Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RkAvRkRGQkZGRkhGSkZMRk5GUC9GVEZSLUZlbjYlUSNkeEYnRmduRmluRjktRi82KC1GZW42JVEkX0RHRidGZ25GaW4tRj02LVEwJkFwcGx5RnVuY3Rpb247RidGOUZARl5vRkZGSEZKRkxGTkZQRl9vLUYsNiQtRi82Ji1GLDYmLUYvNigtRiw2Ji1GLzYqLUkjbXNHRiQ2I1ElZm9ybUYnRjwtRmVuNiVRIkVGJ0ZnbkZpbkY8LUY2NiRRIjFGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZCRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y8LUYsNiYtRi82Ji1GLDYmLUYvNigtRiw2Ji1GLzYmRl5xRmFxRmRxRjlGOUZmcUZpcUY8RjVGYXFGZHFGOUY5RmZxRmlxRmFxRmRxRjlGOUZmcUZpcUZhcUZkcUY5RjlGZnFGaXFGYXFGZHFGOUY5RmFxRmRxRjlGPEZWRmFxRmRxRjlGOS9GZ3FRJyZsc3FiO0YnL0ZqcVEnJnJzcWI7RidGPEYxRjxGMUY8RjFGPEYxRjxGMUY8RjFGPEYxRmFxRmRxRjlGOUZockZqci1GLDYmLUYvNjQtRiw2Ji1GLzYsRjVGPEY1RjxGY29GPEZjb0ZhcUZkcUY5RjlGZnFGaXFGPEZgc0Y8RmBzRjxGYHNGPEZgc0Y8RmBzRjxGYHNGPEZgc0ZhcUZkcUY5RjlGZnFGaXE=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3KjcmIiIhRi4tSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGMTYlLUkjbWlHRjE2I1EkYDBgRigtSSNtb0dGMTYjUTEmSW52aXNpYmxlVGltZXM7RigtRjk2I1EjZHhGKC1JJl9Ib2xkR0YxNiM3Iy1JJF9ER0dGKDYjNyQ3JVElZm9ybUYoSSJFR0YoIiIiNyM3JDcjRk5GLkYvRi1GLUYtRi1GLUYtRi03IzcqNyZGLkYuRkdGR0ZURlRGVEZURlRGVEZU</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L647" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Compute W.</Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L648" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">evalDG(vartheta0 &amp;w varpi-W*(dy[0]-y[1]*dx) &amp;w dx):
simplify(solve(DGinfo(%,&quot;CoefficientSet&quot;),{W}),symbolic)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkjbWlHRiQ2JVEiV0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZlcXVhbHM7RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tSSZtZnJhY0dGJDYoLUYsNiYtSSNtbkdGJDYkUSI5RidGPC1GOTYtUTEmSW52aXNpYmxlVGltZXM7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRmluLUYjNiQtRiw2KC1GLDYoRldGZW4tSShtc3Vic3VwR0YkNictRi82JVEieUYnRjJGNS1GWDYkUSIyRidGPEZnby8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvJS9zdWJzY3JpcHRzaGlmdEdGXHBGZW4tSSVtc3ViR0YkNiVGZG8tRlg2JFEiNUYnRjxGXXBGPC1GOTYtUSgmbWludXM7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRmlwLUYsNiotRlg2JFEjNDVGJ0Y8RmVuLUZgcDYlRmRvRmdvRl1wRmVuLUZgcDYlRmRvLUZYNiRRIjNGJ0Y8Rl1wRmVuLUZgcDYlRmRvLUZYNiRRIjRGJ0Y8Rl1wRjwtRjk2LVEnJnBsdXM7RidGPEY+RkFGQ0ZFRkdGSUZLRmhwRmpwLUYsNiYtRlg2JFEjNDBGJ0Y8RmVuLUZibzYnRmRvRmRxRmRxRmpvRl1wRjxGPEY8RjwtRiw2JkZpcUZlbi1GYm82J0Zkb0Znb0ZpcUZqb0ZdcEY8LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zfcy8lKWJldmVsbGVkR0ZARjxGPC8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7Ric=">PCMvSSJXRzYiLCQqKCMiIioiIiUiIiIsKCooIiIqIiIiKSZJInlHNiI2IyIiIyIiIyIiIiZJInlHNiI2IyIiJiIiIiIiIioqIiNYIiIiJkkieUc2IjYjIiIjIiIiJkkieUc2IjYjIiIkIiIiJkkieUc2IjYjIiIlIiIiISIiKiYiI1MiIiIpJkkieUc2IjYjIiIkIiIkIiIiIiIiIiIiKSZJInlHNiI2IyIiIyIiJSEiIiIiIg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L522" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Compute order of I0 and varpi.</Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L323" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">for i from 0 to 15 do:
if simplify(eval(Hook(D_y[15-i],ExteriorDerivative(I0)),{seq(y[j]=Generate(rational),j=0..15)})) &lt;&gt; 0
then
ordI0:=15-i:
break
end if 
end do:
ordI0;
for i from 0 to 15 do:
if 
simplify(eval(Hook([D_x,D_y[15-i]],ExteriorDerivative(varpi)),{seq(y[j]=Generate(rational),j=0..15)})) &lt;&gt; 0
then
ordvarpi:=15-i:
break
end if 
end do:
ordvarpi;
ordmax:=max(ordvarpi,ordI0);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIo</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIn</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnb3JkbWF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjdGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSdvcmRtYXhHRigiIig3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L511" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Compute gammas, and use them to define invariant derivation on crossection. </Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L388" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq:={eval(idx+add(gamma||k*LieDerivative(Prolong(g[k],r),x),k=1..r),crossection)};
for i from 0 to r-2 do
eq:=eq union {eval(idy||i+add(gamma||k*LieDerivative(Prolong(g[k],r),y[i]),k=1..r),crossection)}:
od:
sol:=solve(eq,{seq(gamma||i,i=1..r)}):
sola:=simplify(solve(DGinfo(evalDG(eval(a*varpi-dx,crossection)),&quot;CoefficientSet&quot;),a),symbolic);
solgamma:=eval(map(evalDG,DGsimplify(eval(evalDG(eval(eval(sol,{seq(idy||j=y[j+1]*idx,j=0..r)}),{idx=DGsimplify(eval(evalDG(a*varpi),crossection))})),sola))),crossection);
for i from 1 to r do
gg||i := eval(gamma||i,solgamma):
od:
Dc:=proc(t):
return simplify(eval(evalDG(DD(t)+Hook(evalDG([DD(x)*(D_x+add(y[i+1]*D_y[i],i=0..2*ordI0))]),evalDG(add(gg||i &amp;w LieDerivative(Prolong(g[i],2*ordI0),t),i=1..r)))),crossection),symbolic):
end proc:</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiYtRiw2JVEpJmdhbW1hOzFGJ0YvRjItRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVuLUYsNiVRJGlkeEYnRi9GMkY5RjkvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNlcUdGKDwjLCZJJ2dhbW1hMUdGKCIiIkkkaWR4R0YoRjE3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElc29sYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ji1GLDYlUSJhRidGL0YyLUY2Ni1RKSZlcXVhbHM7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJm1mcmFjR0YkNigtSSVtc3VwR0YkNiUtSSNtbkdGJDYkUSIzRidGOS1GZW42KC1GW282JFEiMUYnRjlGam4vJS5saW5ldGhpY2tuZXNzR0Ziby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Znby8lKWJldmVsbGVkR0YxLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZqbkZjb0Zlb0Zoby9GW3BGPUY5RjkvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVzb2xhR0YoPCMvSSJhR0YoLCQqJiMiIiIiIiRGNClGNUYzRjRGNDcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSlzb2xnYW1tYUdGKDwqL0knZ2FtbWExR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjM2JC1JI21vR0YzNiNRKiZ1bWludXMwO0YoLUYyNiQtSSNtaUdGMzYjUSNkeEYoLUkmX0hvbGRHRjM2IzcjLUYyNiRGQC1GRTYjNyMtSStfREdwcm9kdWN0R0YoNiNJI2R4RzYjL0knX2xvY2FsR0YmSTBfbjIzNjcxODExMDc1NTJHRigtRkU2IzcjLUkkX0RHR0YoNiM3JDclUSVmb3JtRihJIkVHRigiIiI3IzckNyNGaW4hIiIvSSdnYW1tYTJHRigtRjI2JC1GODYlLUZBNiNRJGAwYEYoLUY7NiNRMSZJbnZpc2libGVUaW1lcztGKEZALUZFNiM3Iy1GWTYjNyRGZm43IzckRlxvIiIhL0knZ2FtbWEzR0YoRmBvL0knZ2FtbWE0R0YoRjEvSSdnYW1tYTVHRigtRjI2JC1GODYkRjotRjI2JC1JJm1mcmFjR0YzNiQtRjg2JS1JJW1zdWJHRjM2JC1GQTYjUSJ5RigtSSNtbkdGMzYjUSI3RihGZ29GQC1GW3I2I1EiM0YoLUZFNiM3Iy1GMjYkRl9xLUZFNiM3Iy1GTjYkLCQqJiNGaW4iIiRGaW4mSSJ5R0YoNiMiIihGaW5GaW5GUC1GRTYjNyMtRlk2IzckRmZuNyM3JEZcbywkRlxzRl1vL0knZ2FtbWE2R0YoRmBvL0knZ2FtbWE3R0YoLUYyNiRGX3EtRkU2IzcjLUZZNiM3JEZmbjcjNyRGXG9GW3MvSSdnYW1tYThHRigtRjI2JC1GYHE2JEZALUZbcjYjUSI2RigtRkU2IzcjLUZZNiM3JEZmbjcjNyRGXG8jRmluIiInNyM8Ki9GMEZYL0Zfb0ZdcC9GZHBGXXAvRmZwRlgvRmhwRmZzL0ZddEZdcC9GX3RGZXQvRlt1RmZ1</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L512" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Define basis of invariant 1-forms on crossection. Prints an integer for each time it runs through the for loop. </Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L418" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">vp:=DGsimplify(eval(varpi,crossection));
print(&quot;D(varpi)=&quot;), simplify(evalDG(eval(DD(x)*Hook(D_x,vp),crossection)),symbolic);
vt0:=evalDG(eval(Hook(D_y[0],vartheta0),crossection)*(dy[0]-y[1]*dx));
for i from 1 to ordmax do
tmp:=Dc(vt||(i-1)):
vt||i:=evalDG(add(Hook(D_y[i],tmp)*(dy[i]-y[i+1]*dx),i=0..i)):
print(i);
od:</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSN2cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tRiM2JC1GLDYmLUklbXN1cEdGJDYlLUkjbW5HRiQ2JFEiM0YnRjwtSSZtZnJhY0dGJDYoLUZaNiRRIjJGJ0Y8RlkvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJvLyUpYmV2ZWxsZWRHRjQvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUY5Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGXnAtRi82JVEjZHhGJ0YyRjVGPC1GLDYoLUYvNiVRJF9ER0YnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRktGXXBGX3AtSShtZmVuY2VkR0YkNiQtRiw2Ji1GXHE2Ji1GLDYoLUZccTYmLUYsNiotSSNtc0dGJDYjUSVmb3JtRictRjk2LVEiLEYnRjxGPi9GQkY0RkNGRUZHRklGS0ZdcC9GUVEsMC4zMzMzMzMzZW1GJy1GLzYlUSJFRidGMkY1RlxyLUZaNiRGX29GPC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXHItRlxxNiYtRiw2Ji1GXHE2Ji1GLDYoLUZccTYmLUYsNiZGZXJGZ3JGanJGPEY8RlxzRl9zRlxyLUYsNiQtRlc2JUZZLUYsNihGam4tRjk2LVEiL0YnRjxGPkZBL0ZERjRGRUZHRklGSy9GTlEsMC4xNjY2NjY3ZW1GJy9GUUZpdEZZRmdyRmpyRjxGZ29GPEZnckZqckY8RjxGXHNGX3NGZ3JGanJGPEY8RlxzRl9zRmdyRmpyRjxGPEZcc0Zfc0ZnckZqckY8RjxGZ3JGanJGPEY8RmNw">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSN2cEdGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YwNiUtSSVtc3VwR0YwNiQtSSNtbkdGMDYjUSIzRigtSSZtZnJhY0dGMDYlLUY7NiNRIjJGKEY6L0kpYmV2ZWxsZWRHRihRJXRydWVGKC1JI21vR0YwNiNRMSZJbnZpc2libGVUaW1lcztGKC1JI21pR0YwNiNRI2R4RigtSSZfSG9sZEdGMDYjNyMtSSRfREdHRig2IzckNyVRJWZvcm1GKEkiRUdGKCIiIjcjNyQ3I0ZaKiQpIiIkIyIiI0ZqbkZaRlI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbXNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2I1EqRCh2YXJwaSk9Ric=">USpEKHZhcnBpKT02Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSR2dDBHRigtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGMDYmLUkjbW9HRjA2I1EqJnVtaW51czA7RigtRi82JC1JJm1mcmFjR0YwNiQtRjU2KS1JI21uR0YwNiNRIzI3RigtRjg2I1ExJkludmlzaWJsZVRpbWVzO0YoLUklbXN1cEdGMDYkLUZDNiNRIjNGKC1GPjYlLUZDNiNRIjFGKEZML0kpYmV2ZWxsZWRHRihRJXRydWVGKEZGLUklbXN1YkdGMDYkLUkjbWlHRjA2I1EieUYoRlFGRi1GZW42I1EjZHhGKC1GQzYjUSI0RigtSSZfSG9sZEdGMDYjNyMtRi82JEY9LUZfbzYjNyMtSStfREdwcm9kdWN0R0YoNiQsJCooIyIjRiIiJSIiIikiIiQjRl9wRmFwRl9wJkkieUdGKDYjRl9wRl9wRl9wSSNkeEc2Iy9JJ19sb2NhbEdGJkkwX24yMzY3MjEwNjEzMjgwR0YoLUY4NiNRJyZwbHVzO0YoLUYvNiQtRj42JC1GNTYnRkJGRkZJRkYtRlg2JC1GZW42I1EjZHlGKC1GQzYjUSIwRihGW28tRl9vNiM3Iy1GLzYkRmBxLUZfbzYjNyMtRmhvNiQsJComRlxwRl9wRmBwRl9wRl9wJkkjZHlHNiMvRmlwSTBfbjIzNjcyMTAwNTQ2MjRHRig2IyIiIS1GX282IzcjLUkkX0RHR0YoNiM3JDclUSVmb3JtRihJIkVHRihGX3A3JDckNyNGX3AsJEZbcCEiIjckNyMiIiNGZnJGYXM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIj</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIk</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIl</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIm</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIn</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIo</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L513" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Define invariants on crossection.</Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L452" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">i0:=eval(I0,crossection);
for j from 1 to ordmax+1 do
i||j := Dc(i||(j-1)):
print(j)
od:
subsinv:=simplify(convert(solve({seq(i||j-K[j],j=0..ordmax+1)},{seq(y[ordI0+i],i=0..ordmax+1)}),radical),symbolic):</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjaTBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkmbWZyYWNHRiQ2KC1GIzYoLUkjbW5HRiQ2JFEiOEYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZmbi1JJW1zdWJHRiQ2JS1GLDYlUSJ5RidGL0YyLUZVNiRRIjdGJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGWC1JJW1zdXBHRiQ2JS1GVTYkUSI5RidGOS1GUDYoLUZVNiRRIjFGJ0Y5LUZVNiRRIjNGJ0Y5LyUubGluZXRoaWNrbmVzc0dGXnAvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnAvJSliZXZlbGxlZEdGMS8lMXN1cGVyc2NyaXB0c2hpZnRHRmNvRjktRlU2JFEjMjdGJ0Y5RmJwRmRwRmdwL0ZqcEY9Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNpMEdGKCwkKigjIiIpIiNGIiIiJkkieUdGKDYjIiIoRjMpIiIqI0YzIiIkRjNGMzcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIj</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIk</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIl</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIm</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIn</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIo</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIp</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L514" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Compute coefficients of differential operators A and B.</Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L454" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq:=DGinfo(evalDG(eval(ExteriorDerivative(I0),crossection)-add(a[i]*vt||i,i=0..ordmax)-b*vp),&quot;CoefficientSet&quot;):
solcoeff:=simplify(eval(solve(eq,{seq(a[i],i=0..ordmax),b}),crossection)):
A:=simplify(eval(solcoeff,subsinv));
eq:=DGinfo(evalDG(eval(Hook(-DD(x)*(D_x+add(y[i]*D_y[i-1],i=1..2*ordI0)),ExteriorDerivative(varpi)),crossection)-add(a[i]*vt||i,i=0..ordmax)-b*vp),&quot;CoefficientSet&quot;):
solcoeff:=simplify(eval(solve(eq,{seq(a[i],i=0..ordmax),b}),crossection)):
B:=simplify(eval(solcoeff,subsinv));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJBR0YoPCsvSSJiR0YoJkkiS0dGKDYjIiIiLyZJImFHRig2IyIiISwoKigjRjQiIiRGNCwmKiYiIiNGNCkmRjJGOEZARjQhIiIqJiIjQ0Y0JkYyNiNGQEY0RjRGNEYxRjRGNCooIyIjNUY9RjRGQkY0JkYyNiNGPUY0RjQqJiMiIilGPUY0JkYyNiMiIiZGNEZDLyZGN0YzLC4qJiNGQEY9RjQpRkJGPUY0RkMqKCMiI1RGPUY0RkJGNEZGRjRGNCNGTyIjIilGNComI0ZAIiIqRjRGMUY0RjQqJiMiI0tGPUY0KUYxRkBGNEY0KiYjIiNfRj1GNCZGMjYjIiIlRjRGQy8mRjdGRywmKigjIiNiRj1GNEZCRjRGMUY0RjQqJiMiJFMiRj1GNEZLRjRGQy8mRjdGTCwmKiYiIidGNEZBRjRGNComIyIkJz5GPUY0RkZGNEZDLyZGN0ZjbywkKiZGXHBGNEYxRjRGQy8mRjdGUSwkKiYiIztGNEZCRjRGQy8mRjc2I0ZicEY5LyZGNzYjIiIoRlxvNyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEiQkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ni1GIzYmLUYsNiVRImJGJ0YvRjItRjY2LVEpJmVxdWFscztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMEYnRjlGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiYtSSVtc3ViR0YkNiUtRiw2JVEiYUYnRi9GMkZmbi8lL3N1YnNjcmlwdHNoaWZ0R0ZpbkZZLUYjNiYtSSZtZnJhY0dGJDYoLUYjNiYtRmVvNiUtRiw2JVEiS0YnRi9GMkZmbkZqby1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRl5vL0ZORl9vLUZlbzYlRmVwLUZnbjYkUSIxRidGOUZqb0Y5LUZnbjYkUSIzRidGOS8lLmxpbmV0aGlja25lc3NHRmBxLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhxLyUpYmV2ZWxsZWRHRj0tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZhci1GX3A2KC1GZW82JUZlcEZhcUZqb0ZhcUZkcUZmcUZpcUZbckY5RjlGam4tRiM2Ji1GZW82JUZnb0ZecUZqb0ZZLUYjNiYtRl9wNigtSShtc3Vic3VwR0YkNidGZXBGZm4tRmduNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdGaW5Gam9GYXFGZHFGZnFGaXFGW3JGXXItRl9wNigtRiM2JkZhcUZocC1GZW82JUZlcEZic0Zqb0Y5RmJzRmRxRmZxRmlxRltyRjlGOUZqbi1GIzYmLUZlbzYlRmdvRmJzRmpvRlktRiM2Ji1GX3A2KEZicy1GZ242JFEiOUYnRjlGZHFGZnFGaXFGW3JGXXItRl9wNigtRiM2Ji1GZ242JFEiNUYnRjlGaHBGXHFGOUZic0ZkcUZmcUZpcUZbckY5RjlGam4tRiM2Ji1GZW82JUZnb0ZhcUZqb0ZZLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRmByRmJyLUZfcDYoLUYjNiZGXHVGaHBGY3BGOUZhcUZkcUZmcUZpcUZbckY5RjlGam4tRiM2Ji1GZW82JUZnby1GZ242JFEiNEYnRjlGam9GWUZmbkY5RmpuLUYjNiYtRmVvNiVGZ29GXHVGam9GWS1GX3A2KEZgdkZhcUZkcUZmcUZpcUZbckY5RmpuLUYjNiYtRmVvNiVGZ28tRmduNiRRIjZGJ0Y5RmpvRllGZm5GOUZqbi1GIzYmLUZlbzYlRmdvLUZnbjYkUSI3RidGOUZqb0ZZRmZuRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJCR0YoPCsvSSJiR0YoIiIhLyZJImFHRig2I0YxLCYqKCMiIiIiIiRGOSZJIktHRihGNUY5JkY8NiNGOUY5RjkqJkY4RjkmRjw2I0Y6RjkhIiIvJkY0Rj4sJiomRjhGOSlGOyIiI0Y5RjkqJiNGOkZIRjkmRjw2I0ZIRjlGQi8mRjRGTCwmI0ZIIiIqRjkqJiMiIiZGSEY5Rj1GOUZCLyZGNEZBLCQqJiNGVEY6RjlGO0Y5RkIvJkY0NiMiIiVGMS8mRjQ2I0ZUI0ZnbkY6LyZGNDYjIiInRjEvJkY0NiMiIihGMTcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L490" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Set up to compute adjoint operators. IMPORTANT: If you start using formulas from above, Maple may automatically change frame. Then the computations below won't work. </Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L464" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">DGsetup([tt],[K,F],E,2*ordI0):
Dt:=proc(funct,j)
local i,tmp:
tmp:=funct:
for i from 1 to j do:
tmp := TotalDiff(tmp,tt):
od:
return tmp:
end proc:</Text-field>
</Input>
</Group>
<Group labelreference="L515" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Compute adjoint operators. The differential invariants are denoted K[i], and F[i] denotes the invariant derivation applied i times. </Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L484" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Aad:=collect(simplify(add((-1)^i*Dt(eval(a[i],A)*F[0],i),i=0..ordmax)),[seq(F[i],i=0..ordmax)]);
Bad:=collect(simplify(add((-1)^i*Dt(eval(a[i],B)*F[0],i),i=0..ordmax)),[seq(F[i],i=0..ordmax)]);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRBYWRHRigsMComLCwqJiMiIikiIiQiIiImSSJLR0YoNiMiIiZGNUY1KihGM0Y1JkY3NiNGNUY1JkY3NiMiIiNGNSEiIiooIyIiJUY0RjUpJkY3NiMiIiFGP0Y1RjtGNUY1KiYjRj8iIipGNUY9RjVGQCooRkNGNUZFRjUmRjc2I0Y0RjVGQEY1JkkiRkdGKEZGRjVGNSomLC4qJiNGP0Y0RjUpRkVGNEY1RjUqKCIjOEY1RkVGNUY9RjVGQComIiM1RjUpRjtGP0Y1RkAqJkZJRjVGO0Y1RkAqJiMiI1NGNEY1JkY3NiNGQ0Y1RjUjRjMiIyIpRkBGNSZGT0Y8RjVGNSomLCYqKCMiI2BGNEY1RkVGNUY7RjVGQComIyIjKSlGNEY1RkxGNUY1RjUmRk9GPkY1RjUqJiwmKiYiIidGNUZERjVGQComIyIkOyJGNEY1Rj1GNUY1RjUmRk9GTUY1RjUqKCIjO0Y1RkVGNSZGT0Y4RjVGNSooIyIkKyJGNEY1RjtGNSZGT0ZpbkY1RjUqJiMiI0tGNEY1JkZPNiMiIihGNUZANyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkQmFkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUkobWZlbmNlZEdGJDYkLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlotSSZtZnJhY0dGJDYoLUYjNiYtSSVtc3ViR0YkNiUtRiw2JVEiS0YnRi9GMi1JI21uR0YkNiRRIjBGJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHRmRvLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GW3AtRlxvNiVGXm8tRmJvNiRRIjFGJ0Y5RmVvRjktRmJvNiRRIjNGJ0Y5LyUubGluZXRoaWNrbmVzc0dGYXAvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaXAvJSliZXZlbGxlZEdGPS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGWUZlbi1GZ242KC1GXG82JUZeb0ZicEZlb0ZicEZlcEZncEZqcEZccUY5RjlGZ28tRlxvNiUtRiw2JVEiRkYnRi9GMkZhb0Zlb0Y5Rl5xLUYjNiYtRlI2JC1GIzYnRlYtRmduNigtSShtc3Vic3VwR0YkNidGXm9GYW8tRmJvNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdGZG9GZW9GYnBGZXBGZ3BGanBGXHFGXnEtRmduNigtRiM2JkZicEZnby1GXG82JUZeb0ZlckZlb0Y5RmVyRmVwRmdwRmpwRlxxRjlGOUZnby1GXG82JUZncUZfcEZlb0Y5Rl5xLUYjNiYtRlI2JC1GIzYmLUZnbjYoLUYjNiYtRmJvNiRRIjVGJ0Y5RmdvRl1wRjlGZXJGZXBGZ3BGanBGXHFGXnEtRmduNihGZXItRmJvNiRRIjlGJ0Y5RmVwRmdwRmpwRlxxRjlGOUZnby1GXG82JUZncUZlckZlb0Y5Rl5xLUZnbjYoLUYjNihGXHRGZ29GW29GZ28tRlxvNiVGZ3FGYnBGZW9GOUZicEZlcEZncEZqcEZccS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRllGZW4tRmduNigtRiM2Ji1GYm82JFEiNEYnRjlGZ28tRlxvNiVGZ3FGXHRGZW9GOUZicEZlcEZncEZqcEZccUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRCYWRHRigsLComLCYqKCMiIiIiIiRGMyZJIktHRig2IyIiIUYzJkY2NiNGM0YzISIiKiZGMkYzJkY2NiNGNEYzRjNGMyZJIkZHRihGN0YzRjMqJiwmKiZGMkYzKUY1IiIjRjNGOyomI0Y0RkVGMyZGNjYjRkVGM0YzRjMmRkBGOkYzRjMqJiwmKiYjIiImRkVGM0Y5RjNGMyNGRSIiKkYzRjMmRkBGSUYzRjMqKCNGT0Y0RjNGNUYzJkZARj5GM0YzKiYjIiIlRjRGMyZGQDYjRk9GM0Y7NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L588" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The Eulerian and Hamiltonian takes the Lagrangian function (with respect to horizontal form varpi) as input. </Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L567" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eul:=L-&gt;add((-1)^(i)*TotalDiff(diff(L,K[i]),[i]),i=0..4):
ham:=L-&gt;add(add(K[j-k]*(-1)^k*TotalDiff(diff(L,K[j]),[k]),k=0..j-1),j=1..4)-L:</Text-field>
</Input>
</Group>
<Group labelreference="L589" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The following line computes the Euler-Lagrange operator for a given L. </Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L574" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">L:=1/K[0]:
el:=simplify(eval(Aad,{seq(F[i]=TotalDiff(eul(L),[i]),i=0..10)})-eval(Bad,{seq(F[i]=TotalDiff(ham(L),[i]),i=0..10)}));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNlbEdGKCwkKigjIiIiIiMiKUYxLDQqKCIkYyhGMSkmSSJLR0YoNiMiIiEiIilGMSZGODYjIiIkRjEhIiIqJiwmKigiJTlcRjEmRjg2I0YxRjEmRjg2IyIiI0YxRjEqJiIlJVsjRjEmRjg2IyIiJkYxRjFGMSlGNyIiKEYxRjEqJiwqKiYiJS5eRjEpRkRGPkYxRj8qJiwmKiYiJitDJEYxJkY4NiMiIiVGMUY/IiM7Rj9GMUZERjFGMSooIiYvKm9GMUZGRjFGPEYxRj8qJiIlRzxGMSZGODYjRk9GMUY/RjEpRjciIidGMUYxKiYsKiooIidrJVEjRjEpRkRGSEYxRjxGMUYxKiYsJiomIicvOFBGMSlGRkZIRjFGMSomIiYpR09GMSZGODYjRl5vRjFGMUYxRkRGMUYxKigiJ2spMyJGMUZGRjFGS0YxRjEqKCInUzk9RjFGPEYxRllGMUYxRjEpRjdGTUYxRjEqJiwqKigiKF9yNiJGMUZGRjFGVEYxRj8qKCInY2FWRjFGY29GMUZLRjFGPyomLCYqKCIoIUd4QEYxRkZGMUZZRjFGPyomIig/OlgiRjEpRjxGSEYxRj9GMUZERjFGMSooRltxRjFGaG9GMUY8RjFGP0YxKUY3RmVuRjFGMSoqIichM0EnRjFGREYxLCoqJClGREZlbkYxRjEqKCMiI05GXm9GMUZZRjFGY29GMUYxKipGaHFGMUZERjFGRkYxRjxGMUYxKiYjRmhxRkhGMSlGRkY+RjFGMUYxKUY3Rj5GMUYxKioiKStHeEBGMUZURjEsJiomRkRGMUY8RjFGMSomRj5GMUZob0YxRjFGMSlGN0ZIRjFGPyoqIilnZFciKkYxRjdGMSlGREZNRjFGRkYxRjEqJiIpIVtPWyRGMSlGREZPRjFGP0YxKUY3IiIqRj9GMTcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L670" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">varpi</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYlLUYtNiQtSSZtZnJhY0dGLjYkLUYzNictSSVtc3VwR0YuNiQtSShtZmVuY2VkR0YuNiMtRjg2JC1GMzYnLUYzNictSSNtbkdGLjYjUSI5RigtSSNtb0dGLjYjUTEmSW52aXNpYmxlVGltZXM7RigtSShtc3Vic3VwR0YuNiUtSSNtaUdGLjYjUSJ5RigtRkk2I1EiMkYoRldGTC1JJW1zdWJHRi42JEZTLUZJNiNRIjVGKC1GTTYjUSgmbWludXM7RigtRjM2KS1GSTYjUSM0NUYoRkwtRmVuNiRGU0ZXRkwtRmVuNiRGUy1GSTYjUSIzRihGTC1GZW42JEZTLUZJNiNRIjRGKC1GTTYjUScmcGx1cztGKC1GMzYlLUZJNiNRIzQwRihGTC1GUTYlRlNGZm9GZm8tRlE2JUZTRldGZm8tRjg2JS1GSTYjUSIxRihGZm8vSSliZXZlbGxlZEdGKFEldHJ1ZUYoRkwtRkA2Iy1GMzYxLUYzNilGSEZMLUZlbjYkRlNGXHFGTEZocEZMLUZlbjYkRlMtRkk2I1EiNkYoRmpuLUYzNistRkk2I1EjNzJGKEZMRmhxRkxGUEZMRmRvRkxGWkZqbi1GMzYpRl9vRkxGaHFGTEZQRkwtRlE2JUZTRltwRldGXnAtRjM2Ky1GSTYjUSQzMDBGKEZMRmhxRkxGYm9GTC1GUTYlRlNGZm9GV0ZMRmlvRmpuLUYzNictRkk2I1EkMjAwRihGTEZocUZMLUZRNiVGU0Zmb0ZbcEZecC1GMzYnLUZJNiNRIzI3RihGTC1GUTYlRlNGV0ZbcEZMRlpGam4tRjM2KS1GSTYjUSQxMzVGKEZMRmhwRkxGZG9GTEZpb0ZecC1GMzYnLUZJNiNRJDEyMEYoRkxGUEZMRmZwRkwtRlQ2I1EkZHR0RigtRjM2J0Zmb0ZMRlBGTC1GQDYjRkQtSSZfSG9sZEdGLjYjNyMtRi02JEY3LUZfdTYjNyMtSStfREdwcm9kdWN0R0YoNiQsJCosIyIiIiIiJEZddikqJiwoKigiIipGXXYpJkkieUdGKDYjIiIjRmh2Rl12JkZmdjYjIiImRl12Rl12KioiI1hGXXZGZXZGXXYmRmZ2NiNGXnZGXXYmRmZ2NiMiIiVGXXYhIiIqJiIjU0ZddilGXndGXnZGXXZGXXZGXXYpRmV2Rl52RmN3Rlx2Rl12LDIqKkZjdkZddiZGZnY2I0ZddkZddkZnd0ZddiZGZnY2IyIiJ0ZddkZddiosIiNzRl12Rmp3Rl12RmR2Rl12Rl53Rl12Rml2Rl12RmN3KipGXXdGXXZGandGXXZGZHZGXXYpRmB3Rmh2Rl12RmN3KiwiJCskRl12Rmp3Rl12RmV2Rl12KUZed0ZodkZddkZgd0ZddkZddiooIiQrI0ZddkZqd0ZddilGXndGYndGXXZGY3cqKCIjRkZddilGZXZGYndGXXZGaXZGXXZGXXYqKiIkTiJGXXZGZ3dGXXZGXndGXXZGYHdGXXZGY3cqKCIkPyJGXXZGZHZGXXZGZndGXXZGXXZGXXZGZHZGY3dGYXZGY3dGXXZJJGR0dEc2Iy9JJ19sb2NhbEdGJkkwX24yMzY3Mjg2ODc0NzUyR0YoRmpuLUYtNiQtRjg2JC1GMzYnRjxGTC1GQDYjLUYzNistRjM2J0ZIRkxGaHBGTEZqcUZqbi1GMzYpRmFyRkxGUEZMRmRvRkxGWkZqbi1GMzYnRl9vRkxGUEZMRmZyRl5wLUYzNilGanJGTEZib0ZMRl1zRkxGaW9Gam4tRjM2JUZhc0ZMRmRzRkwtRmVuNiQtRlQ2I1EjZEtGKC1GSTYjUSIwRihGanQtRl91NiM3Iy1GLTYkRmd5LUZfdTYjNyMtRmh1NiQsJCosRlx2Rl12Rl92Rl12RmR2RmN3LCwqKEZjdkZddkZnd0ZddkZceEZddkZddioqRmB4Rl12RmR2Rl12Rl53Rl12Rml2Rl12RmN3KihGXXdGXXZGZHZGXXZGYnhGXXZGY3cqKkZkeEZddkZldkZddkZleEZddkZgd0ZddkZddiomRmd4Rl12Rmh4Rl12RmN3Rl12RmF2RmN3Rl12JkkjZEtHNiMvRmN5STBfbjIzNjcyMjc2MTI5NjBHRig2IyIiIS1GX3U2IzcjLUkkX0RHR0YoNiM3JDclUSVmb3JtRihJIkVHRihGXXY3JDckNyNGXXZGanU3JDcjRmh2LCRGXFxsRmN3RlxdbA==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L671" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqKiMiIiUiIioiIiIsMComLCYqKCIkJ1tGJyZJInlHNiI2IyIiJkYnJkYuNiMiIihGJ0YnKiYiJG4mRicpJkYuNiMiIiciIiNGJyEiIkYnKSZGLjYjRjtGOkYnRicqJiwoKiYsJiooIiVJQ0YnJkYuNiNGJUYnRjJGJ0Y8KigiJS1NRidGLUYnRjhGJ0YnRicmRi42IyIiJEYnRicqKCIlcWNGJylGRkY7RidGOEYnRicqKCIlMCYpRidGRkYnKUYtRjtGJ0Y8RicpRj5GMUYnRicqJiwqKigiJWdARicpRkpGTEYnRjJGJ0YnKiYsJiooIiVdJSpGJ0ZGRidGOEYnRjwqJiIlb0FGJ0ZSRidGPEYnKUZKRjtGJ0YnKioiJiFwUkYnRkpGJ0ZPRidGLUYnRicqJiImdlQiRicpRkZGJUYnRjxGJylGPkYlRidGJyomLCYqKiImK3kkRidGWEYnRkZGJ0YtRidGPCooIiZETyNGJ0ZpbkYnKUZGRkxGJ0Y8RicpRj5GTEYnRicqJiwmKigiJmcsI0YnKUZKRjFGJ0YtRidGJyooIiYrWCpGJylGSkYlRidGT0YnRidGJylGPkY7RidGJyoqIicrMzVGJ0Y+RicpRkpGOkYnRkZGJ0Y8KiYiJitPJEYnKUZKIiIpRidGJ0YnKUY+RmdwRjwpKiYsKCooRiZGJ0ZgcEYnRi1GJ0YnKioiI1hGJ0Y+RidGSkYnRkZGJ0Y8KiYiI1NGJ0ZYRidGJ0YnRmdvRjwjRmdwRkxGPEYn</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L651" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">simplify(diff(Aad,F[0])+eval(Bad,{seq(F[i]=K[i],i=0..10)}))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqKCMiIiIiI0ZGJSwuKigiJVNLRiUpJkkiS0c2IjYjIiIhIiImRiUmRiw2IyIiKEYlISIiKiYsKiooIiYhM2JGJSZGLDYjRiVGJSZGLDYjIiInRiVGNCooIicrTTZGJSZGLDYjIiIjRiUmRiw2I0YwRiVGNCooIidnKGUiRiUmRiw2IyIiJEYlJkYsNiMiIiVGJUY0KiYiJTptRiVGQ0YlRiVGJSlGK0ZMRiVGJSomLCwqKCInZ2RGRiUpRjlGQkYlRkNGJUY0KiYsKCooIic/TiopRiVGQEYlRkpGJUY0KiYiJyslPSZGJSlGR0ZCRiVGNComIiZnVSdGJUZKRiVGJUYlRjlGJUYlKigiJysneiZGJSlGQEZCRiVGR0YlRjQqKCImSVUqRiVGQEYlRkdGJUYlKiYiJVlORiVGR0YlRjRGJSlGK0ZJRiVGJSoqIidTOVhGJSwuKiZGVEYlRkpGJUYlKiojIiVxQSIkRidGJUZHRiUsJkZARiUjIiVoRCImU3MjRjRGJUY5RiVGJSomIyIlWEEiJSIpPUYlKUZARklGJUYlKiYjIiRAJiIlbzhGJUZqbkYlRjQqJiMiJHAlIiZTRCJGJUZARiVGJSNGSSIlITQjRjRGJUY5RiUpRitGQkYlRjQqJiwoKigiJytrPUYlKUY5RkxGJUZHRiVGNComLCgqJiInKytLRiVGam5GJUY0KiYiJj9gKUYlRkBGJUYlIiUhXCZGNEYlKUY5RklGJUYlKiYiI0lGJUY5RiVGNEYlRitGJUYlKigiJStjRiUpRjlGMEYlLCZGQEYlI0Y9IiNORjRGJUY0RiVGK0Y0RiU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L668" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/Supplement_3_EL_equations_3D.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2022" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" scientificx="true" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1080" rtablesize="[10, 10]" useclientjvm="true" format="worksheet" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L693" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font foreground="[128,128,128]">This is a Maple file accompanyingthe paper &quot;On globally invariant Euler-Lagrange equations for curves&quot; by Boris Kruglikov, Eivind Schneider, Wijnand Steneker. It can be used to recompute the Euler-Lagrange equations in the paper. It is based on the approach used in Section 3.2, relying on formula (54) in the paper. </Font></Text-field>
</Input>
</Group>
<Group labelreference="L692" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L530" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">When running this file, first choose the case that you want to look at by clicking the square. To see the code, right-click on the square and &quot;expand code edit region&quot;. The remaining code is supposed to be quite general. It works for all the examples in our paper, but there may be other examples for which it may need to be adjusted. </Text-field>
</Input>
</Group><CodeEditor-ExecGroup view="presentation" hide-input="false" hide-output="false" labelreference="L2" applyint="true" applyrational="true" display="code"><EC-CodeEditor id="CodeEditRegion7" expanded="false" visible="true" pixel-width="2980" pixel-height="234" code-language="text/maple" autofit="true" wrapping="false" show-border="true" code-line-numbers="true"># Euclidean 3D: Local differential invariants
restart; with(combinat): with(DifferentialGeometry): with(LieAlgebras): with(Tensor): with(Library): with(JetCalculus): with(Tools): with(ArrayTools): with(LinearAlgebra): with(RandomTools): with(PolynomialIdeals): with(PDETools): Preferences(&quot;ShowFramePrompt&quot;, false): Preferences(&quot;JetNotation&quot;, &quot;JetNotation2&quot;): with(ListTools):
DGsetup([x],[u, v], E,15):

crossection:={x=0,u[0]=0,v[0]=0,u[1]=0,v[1]=0,v[2]=0}:
g:=map(Prolong,evalDG([D_x,D_u[0],D_v[0],-(u[0]*D_x-x*D_u[0]),-(v[0]*D_x-x*D_v[0]),v[0]*D_u[0]-u[0]*D_v[0]]),1):
I0:=sqrt((u[1]*v[2]-v[1]*u[2])^2+u[2]^2+v[2]^2)/(1+u[1]^2+v[1]^2)^(3/2):
J0:=(u[2]*v[3]-v[2]*u[3])/((u[1]*v[2]-v[1]*u[2])^2+u[2]^2+v[2]^2):
DD:=funct-&gt;1/sqrt(1+u[1]^2+v[1]^2)*TotalDiff(funct,x):
vartheta0u:=evalDG(1/I0*_DG([[&quot;form&quot;, E, 1], [[[1], (-u[1]*u[2] - v[1]*v[2])/(u[1]^2 + v[1]^2 + 1)^2], [[2], (-u[1]*v[1]*v[2] + u[2]*v[1]^2 + u[2])/(u[1]^2 + v[1]^2 + 1)^2], [[3], (u[1]^2*v[2] - u[1]*u[2]*v[1] + v[2])/(u[1]^2 + v[1]^2 + 1)^2]]])):
vartheta0v:=evalDG(1/(2*sqrt(2)*I0)*_DG([[&quot;form&quot;, E, 1], [[[1], 2*(u[1]*v[2] - u[2]*v[1])*sqrt(2)/(u[1]^2 + v[1]^2 + 1)^(3/2)], [[2], -2*v[2]*sqrt(2)/(u[1]^2 + v[1]^2 + 1)^(3/2)], [[3], 2*u[2]*sqrt(2)/(u[1]^2 + v[1]^2 + 1)^(3/2)]]])):
varpi:=evalDG(1/sqrt(1+u[1]^2+v[1]^2)*(dx+u[1]*du[0]+v[1]*dv[0])):
</EC-CodeEditor></CodeEditor-ExecGroup><CodeEditor-ExecGroup view="presentation" labelreference="L4" applyint="true" applyrational="true" display="code"><EC-CodeEditor id="CodeEditRegion6" expanded="false" visible="true" pixel-width="2980" pixel-height="360" code-language="text/maple" autofit="true" wrapping="false" show-border="true" code-line-numbers="true"># Euclidean 3D: Rational differential invariants
restart; with(combinat): with(DifferentialGeometry): with(LieAlgebras): with(Tensor): with(Library): with(JetCalculus): with(Tools): with(ArrayTools): with(LinearAlgebra): with(RandomTools): with(PolynomialIdeals): with(PDETools): Preferences(&quot;ShowFramePrompt&quot;, false): Preferences(&quot;JetNotation&quot;, &quot;JetNotation2&quot;): with(ListTools):
DGsetup([x],[u, v], E,15):

crossection:={x=0,u[0]=0,v[0]=0,u[1]=0,v[1]=0,v[2]=0}:
g:=evalDG([D_x,D_u[0],D_v[0],-(u[0]*D_x-x*D_u[0]),-(v[0]*D_x-x*D_v[0]),v[0]*D_u[0]-u[0]*D_v[0]]):
I0:=sqrt((u[1]*v[2]-v[1]*u[2])^2+u[2]^2+v[2]^2)/(1+u[1]^2+v[1]^2)^(3/2):
J0:=(u[2]*v[3]-v[2]*u[3])/((u[1]*v[2]-v[1]*u[2])^2+u[2]^2+v[2]^2):
DD:=funct-&gt;1/sqrt(1+u[1]^2+v[1]^2)*TotalDiff(funct,x):
vartheta0u:=evalDG(1/I0*_DG([[&quot;form&quot;, E, 1], [[[1], (-u[1]*u[2] - v[1]*v[2])/(u[1]^2 + v[1]^2 + 1)^2], [[2], (-u[1]*v[1]*v[2] + u[2]*v[1]^2 + u[2])/(u[1]^2 + v[1]^2 + 1)^2], [[3], (u[1]^2*v[2] - u[1]*u[2]*v[1] + v[2])/(u[1]^2 + v[1]^2 + 1)^2]]])):
vartheta0v:=evalDG(1/(2*sqrt(2)*I0)*_DG([[&quot;form&quot;, E, 1], [[[1], 2*(u[1]*v[2] - u[2]*v[1])*sqrt(2)/(u[1]^2 + v[1]^2 + 1)^(3/2)], [[2], -2*v[2]*sqrt(2)/(u[1]^2 + v[1]^2 + 1)^(3/2)], [[3], 2*u[2]*sqrt(2)/(u[1]^2 + v[1]^2 + 1)^(3/2)]]])):
varpi:=evalDG(1/sqrt(1+u[1]^2+v[1]^2)*(dx+u[1]*du[0]+v[1]*dv[0])):
#Global:
I00:=(I0):
I10:=DD(I0):
vartheta0u:=evalDG(I00*vartheta0u):
vartheta0v:=simplify(evalDG(I10*vartheta0v)):
varpi:=evalDG(1/(I00*I10)*varpi):
DD:=funct-&gt;I00*I10/sqrt(1+u[1]^2+v[1]^2)*TotalDiff(funct,x):
I0:=I00^2:</EC-CodeEditor></CodeEditor-ExecGroup><CodeEditor-ExecGroup view="presentation" labelreference="L6" applyint="true" applyrational="true" display="code"><EC-CodeEditor id="CodeEditRegion5" expanded="false" visible="true" pixel-width="2980" pixel-height="306" code-language="text/maple" autofit="true" wrapping="false" show-border="true" code-line-numbers="true"># Conformal 3D: Local differential invariants
restart; with(combinat): with(DifferentialGeometry): with(LieAlgebras): with(Tensor): with(Library): with(JetCalculus): with(Tools): with(ArrayTools): with(LinearAlgebra): with(RandomTools): with(PolynomialIdeals): with(PDETools): Preferences(&quot;ShowFramePrompt&quot;, false): Preferences(&quot;JetNotation&quot;, &quot;JetNotation2&quot;): with(ListTools):
DGsetup([x],[u, v], E,15):

g:=evalDG([D_x,D_u[0],D_v[0],x*D_u[0]-u[0]*D_x,u[0]*D_v[0]-v[0]*D_u[0],v[0]*D_x-x*D_v[0],x*D_x+u[0]*D_u[0]+v[0]*D_v[0],1/2*(x^2+u[0]^2+v[0]^2)*D_x-x*(x*D_x+u[0]*D_u[0]+v[0]*D_v[0]),1/2*(x^2+u[0]^2+v[0]^2)*D_u[0]-u[0]*(x*D_x+u[0]*D_u[0]+v[0]*D_v[0]),1/2*(x^2+u[0]^2+v[0]^2)*D_v[0]-v[0]*(x*D_x+u[0]*D_u[0]+v[0]*D_v[0])]):
crossection:={x=0,u[0]=0,v[0]=0,u[1]=0,v[1]=0,u[2]=0,v[2]=0,u[3]=1,v[3]=0,u[4]=0}:
kappa:=sqrt((u[1]*v[2]-v[1]*u[2])^2+u[2]^2+v[2]^2)/(1+u[1]^2+v[1]^2)^(3/2):
tau:=(u[2]*v[3]-v[2]*u[3])/((u[1]*v[2]-v[1]*u[2])^2+u[2]^2+v[2]^2):
Ds:=funct-&gt;1/sqrt(1+u[1]^2+v[1]^2)*TotalDiff(funct,x):
nu:=simplify(sqrt(kappa^2*tau^2+Ds(kappa)^2),symbolic):
I0:=simplify((4*nu*Ds(Ds(nu))-4*kappa^2*nu^2-5*Ds(nu)^2)/(8*nu^3),symbolic):
J0:=simplify((2*Ds(kappa)^2*tau+kappa^2*tau^3+kappa*Ds(kappa)*Ds(tau)-kappa*Ds(Ds(kappa))*tau)/nu^(5/2),symbolic):
DD:=funct-&gt;nu^(-1/2)*Ds(funct):
vartheta0u:=simplify(evalDG(2*(LieDerivative(D_u[5],I0)/DD(x)^5*(du[0]-u[1]*dx)+LieDerivative(D_v[5],I0)/DD(x)^5*(dv[0]-v[1]*dx)))):
vartheta0v:=simplify(evalDG((LieDerivative(D_u[4],J0)/DD(x)^4*(du[0]-u[1]*dx)+LieDerivative(D_v[4],J0)/DD(x)^4*(dv[0]-v[1]*dx)))):
varpi:=evalDG(nu^(1/2)/sqrt(1+u[1]^2+v[1]^2)*(dx+u[1]*du[0]+v[1]*dv[0])):
</EC-CodeEditor></CodeEditor-ExecGroup>
<Group hide-input="false" hide-output="false" labelreference="L666" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Check invariance of functions and 1-forms, and compute Lie algebra structure (optional). </Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L690" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># var:=DGinfo(&quot;FrameJetVariables&quot;): eval(map(LieDerivative,map(Prolong,g,5),[I0,J0,vartheta0v,vartheta0u,varpi]),{seq(var[i]=Generate(rational),i=1..nops(var))});
# LieAlgebraData(g);</Text-field>
</Input>
</Group>
<Group labelreference="L687" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Compute the W matrix. </Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L686" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Wmat:=simplify(eval(Matrix([[W[1,1],W[1,2]],[W[2,1],W[2,2]]]),solve(DGinfo(Hook(D_x+add(u[i+1]*D_u[i],i=0..10)+add(v[i+1]*D_v[i],i=0..10),evalDG(vartheta0u &amp;w varpi-add(W[1,1]*(du[0]-u[1]*dx) &amp;w dx + W[1,2]*(dv[0]-v[1]*dx) &amp;w dx))),&quot;CoefficientSet&quot;),{W[1,1],W[1,2]}) union simplify(solve(DGinfo(Hook(D_x+add(u[i+1]*D_u[i],i=0..10)+add(v[i+1]*D_v[i],i=0..10),evalDG(vartheta0v &amp;w varpi-add(W[2,1]*(du[0]-u[1]*dx) &amp;w dx + W[2,2]*(dv[0]-v[1]*dx) &amp;w dx))),&quot;CoefficientSet&quot;),{W[2,1],W[2,2]}),symbolic)))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L539" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Compute order of I0 and J0.</Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L544" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">for i from 0 to 20 do:
if 
simplify(eval(diff(I0,u[20-i]),{seq(u[j]=Generate(rational),j=0..20),seq(v[j]=Generate(rational),j=0..20)})) &lt;&gt; 0 
or 
simplify(eval(diff(I0,v[20-i]),{seq(u[j]=Generate(rational),j=0..20),seq(v[j]=Generate(rational),j=0..20)})) &lt;&gt; 0 
then
orda:=20-i:
break
end if 
end do:
for i from 0 to 20 do:
if 
simplify(eval(diff(J0,u[20-i]),{seq(u[j]=Generate(rational),j=0..20),seq(v[j]=Generate(rational),j=0..20)})) &lt;&gt; 0 
or 
simplify(eval(diff(J0,v[20-i]),{seq(u[j]=Generate(rational),j=0..20),seq(v[j]=Generate(rational),j=0..20)})) &lt;&gt; 0 
then
ordb:=20-i:
break
end if 
end do:
ord0:=[orda,ordb];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElb3JkMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2KC1JI21uR0YkNiRRIjVGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlU2JFEiNEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVvcmQwR0YoNyQiIiYiIiU3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L540" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Compute gammas, and use them to define invariant derivation on crossection. </Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L528" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">r:=nops(g);
eq:={eval(idx+add(gamma||k*LieDerivative(Prolong(g[k],r),x),k=1..r),crossection)};
for i from 0 to ord0[1]-1 do
eq:=eq union {eval(idu||i+add(gamma||k*LieDerivative(Prolong(g[k],i),u[i]),k=1..r),crossection)}:
od:
for i from 0 to ord0[2]-1 do
eq:=eq union {eval(idv||i+add(gamma||k*LieDerivative(Prolong(g[k],i),v[i]),k=1..r),crossection)}:
od:
eq;
sol:=solve(eq,{seq(gamma||i,i=1..r)}):
sola:=simplify(solve(DGinfo(evalDG(eval(a*varpi-dx,crossection)),&quot;CoefficientSet&quot;),a),symbolic);
solgamma:=eval(map(evalDG,DGsimplify(eval(evalDG(eval(eval(sol,{seq(idu||j=u[j+1]*idx,j=0..ord0[1]-1),seq(idv||j=v[j+1]*idx,j=0..ord0[2]-1)}),{idx=DGsimplify(eval(evalDG(a*varpi),crossection))})),sola))),crossection);
for i from 1 to r do
gg||i := eval(gamma||i,solgamma):
od:
Dc:=proc(t):
return simplify(eval(evalDG(DD(t)+Hook(evalDG([DD(x)*(D_x+add(u[i+1]*D_u[i],i=0..2*max(ord0))+add(v[i+1]*D_v[i],i=0..2*max(ord0)))]),evalDG(add(gg||i &amp;w LieDerivative(Prolong(g[i],2*max(ord0)),t),i=1..r)))),crossection),symbolic):
end proc:</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEickYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSMxMEYnRjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJyR0YoIiM1NyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiYtRiw2JVEkaWR4RidGL0YyLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1GLDYlUSkmZ2FtbWE7MUYnRi9GMkY5RjkvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNlcUdGKDwjLCZJJGlkeEdGKCIiIkknZ2FtbWExR0YoRjE3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY4LUYsNiYtSSNtaUdGJDYlUSVpZHUwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEnJnBsdXM7RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRlEtRjE2JVEpJmdhbW1hOzJGJ0Y0RjdGPi1GOzYtUSIsRidGPkZAL0ZERjZGRUZHRklGS0ZNL0ZQUSYwLjBlbUYnL0ZTUSwwLjMzMzMzMzNlbUYnLUYsNiYtRjE2JVElaWR1MUYnRjRGN0Y6LUYxNiVRKSZnYW1tYTs0RidGNEY3Rj5GVy1GLDYmLUYxNiVRJWlkdTJGJ0Y0RjdGOi1GMTYlUSkmZ2FtbWE7OUYnRjRGN0Y+RlctRiw2Ji1GMTYlUSVpZHUzRidGNEY3LUY7Ni1RKCZtaW51cztGJ0Y+RkBGQ0ZFRkdGSUZLRk1GT0ZSLUYsNiYtSSNtbkdGJDYkUSIyRidGPi1GOzYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZARkNGRUZHRklGS0ZNRmVuL0ZTRmZuLUYxNiVRKSZnYW1tYTs3RidGNEY3Rj5GPkZXLUYsNiYtRjE2JVElaWR2MEYnRjRGN0Y6LUYxNiVRKSZnYW1tYTszRidGNEY3Rj5GVy1GLDYmLUYxNiVRJWlkdjFGJ0Y0RjdGXnAtRjE2JVEpJmdhbW1hOzZGJ0Y0RjdGPkZXLUYsNiYtRjE2JVElaWR2MkYnRjRGN0Y6LUYxNiVRKiZnYW1tYTsxMEYnRjRGN0Y+RlctRiw2Ji1GMTYlUSVpZHYzRidGNEY3RjotRjE2JVEpJmdhbW1hOzVGJ0Y0RjdGPkZXLUYsNiYtRjE2JVEkaWR4RidGNEY3RjotRjE2JVEpJmdhbW1hOzFGJ0Y0RjdGPkZXLUYsNiktRjs2LVEqJnVtaW51czA7RidGPkZARkNGRUZHRklGS0ZNRk9GUi1GLDYmRltzRmdwLUklbXN1YkdGJDYlLUYxNiVRInZGJ0Y0RjctRmRwNiRRIjRGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGPkY6LUYsNiZGY3BGZ3AtRjE2JVEpJmdhbW1hOzhGJ0Y0RjdGPkY6LUYxNiVRJWlkdTRGJ0Y0RjdGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+Rj4vJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0Yn">PCwsJkklaWR1MEc2IiIiIkknZ2FtbWEyR0YlRiYsJkklaWR1MUdGJUYmSSdnYW1tYTRHRiVGJiwmSSVpZHUyR0YlRiZJJ2dhbW1hOUdGJUYmLCZJJWlkdTNHRiVGJiomIiIjRiZJJ2dhbW1hN0dGJUYmISIiLCZJJWlkdjBHRiVGJkknZ2FtbWEzR0YlRiYsJkklaWR2MUdGJUYmSSdnYW1tYTZHRiVGMywmSSVpZHYyR0YlRiZJKGdhbW1hMTBHRiVGJiwmSSVpZHYzR0YlRiZJJ2dhbW1hNUdGJUYmLCZJJGlkeEdGJUYmSSdnYW1tYTFHRiVGJiwoKiZGP0YmJkkidkdGJTYjIiIlRiZGMyomRjFGJkknZ2FtbWE4R0YlRiZGJkklaWR1NEdGJUYm</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElc29sYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ji1GLDYlUSJhRidGL0YyLUY2Ni1RKSZlcXVhbHM7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVzb2xhR0YoPCMvSSJhR0YoIiIiNyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSlzb2xnYW1tYUdGKDwsL0knZ2FtbWExR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjM2JC1JI21vR0YzNiNRKiZ1bWludXMwO0YoLUYyNiQtSSNtaUdGMzYjUSNkeEYoLUkmX0hvbGRHRjM2IzcjLUYyNiRGQC1GRTYjNyMtSStfREdwcm9kdWN0R0YoNiNJI2R4RzYjL0knX2xvY2FsR0YmSTBfbjIxMDk4ODI5OTY2MDhHRigtRkU2IzcjLUkkX0RHR0YoNiM3JDclUSVmb3JtRihJIkVHRigiIiI3IzckNyNGaW4hIiIvSShnYW1tYTEwR0YoLUYyNiQtRjg2JS1GQTYjUSRgMGBGKC1GOzYjUTEmSW52aXNpYmxlVGltZXM7RihGQC1GRTYjNyMtRlk2IzckRmZuNyM3JEZcbyIiIS9JJ2dhbW1hMkdGKEZgby9JJ2dhbW1hM0dGKEZgby9JJ2dhbW1hNEdGKEZgby9JJ2dhbW1hNUdGKC1GMjYkLUY4NiRGOi1GMjYkLUY4NiUtSSVtc3ViR0YzNiQtRkE2I1EidkYoLUkjbW5HRjM2I1EiNEYoRmdvRkAtRkU2IzcjLUYyNiRGYXEtRkU2IzcjLUZONiQmSSJ2R0YoNiMiIiVGUC1GRTYjNyMtRlk2IzckRmZuNyM3JEZcbywkRmdyRl1vL0knZ2FtbWE2R0YoRmBvL0knZ2FtbWE3R0YoRmBvL0knZ2FtbWE4R0YoLUYyNiQtRjg2JEY6LUYyNiQtRjg2JS1JKG1mZW5jZWRHRjM2Iy1GODYlLUkmbWZyYWNHRjM2JC1GZHE2JC1GQTYjUSJ1RigtRmpxNiNRIjVGKC1GanE2I1EiMkYoLUY7NiNRJyZwbHVzO0YoLUZodDYkLUkobXN1YnN1cEdGMzYlRmZxRmlxRmJ1RmJ1RmdvRkAtRkU2IzcjLUYyNiRGYHQtRkU2IzcjLUZONiQsJiomI0ZpbiIiI0ZpbiZJInVHRig2IyIiJkZpbkZpbiomRml2RmluKUZnckZqdkZpbkZpbkZQLUZFNiM3Iy1GWTYjNyRGZm43IzckRlxvLCZGaHZGXW9GX3dGXW8vSSdnYW1tYTlHRihGMTcjPCwvRjBGWC9GX29GXXAvRmRwRl1wL0ZmcEZdcC9GaHBGXXAvRmpwRl5zL0Zlc0ZdcC9GZ3NGXXAvRmlzRmR3L0ZbeEZY</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L538" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Define basis of invariant 1-forms on crossection. </Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L545" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">vp:=DGsimplify(eval(varpi,crossection));
print(&quot;D(varpi)=&quot;), simplify(evalDG(eval(simplify(DD(x)*Hook(D_x+add(u[i+1]*D_u[i]+v[i+1]*D_v[i],i=0..10),vp),symbolic),crossection)),symbolic);
vtu0:=simplify(eval(vartheta0u,crossection),symbolic):
vtv0:=simplify(eval(vartheta0v,crossection),symbolic):
vtu0:=evalDG(eval(Hook(D_u[0],vtu0)*(du[0]-u[1]*dx)+Hook(D_v[0],vtu0)*(dv[0]-v[1]*dx),crossection));
vtv0:=evalDG(eval(Hook(D_u[0],vtv0)*(du[0]-u[1]*dx)+Hook(D_v[0],vtv0)*(dv[0]-v[1]*dx),crossection));
for i from 1 to max(ord0) do
tmpu:=Dc(vtu||(i-1)):
tmpv:=Dc(vtv||(i-1)):
vtu||i:=evalDG(add(Hook(D_u[i],tmpu)*(du[i]-u[i+1]*dx),i=0..i)+add(Hook(D_v[i],tmpu)*(dv[i]-v[i+1]*dx),i=0..i)):
vtv||i:=evalDG(add(Hook(D_u[i],tmpv)*(du[i]-u[i+1]*dx),i=0..i)+add(Hook(D_v[i],tmpv)*(dv[i]-v[i+1]*dx),i=0..i)):
print(i);
od:</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSN2cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tRiM2JC1GLzYlUSNkeEYnRjJGNS1GLDYoLUYvNiVRJF9ER0YnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGam4tSShtZmVuY2VkR0YkNiQtRiw2Ji1GXW82Ji1GLDYoLUZdbzYmLUYsNiotSSNtc0dGJDYjUSVmb3JtRictRjk2LVEiLEYnRjxGPi9GQkY0RkNGRUZHRklGS0Zpbi9GUVEsMC4zMzMzMzMzZW1GJy1GLzYlUSJFRidGMkY1Rl1wLUkjbW5HRiQ2JFEiMUYnRjwvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wLUZdbzYmLUYsNiYtRl1vNiYtRiw2KC1GXW82Ji1GLDYmRmZwRmpwRl1xRjxGPEZfcUZicUZdcEZmcEZqcEZdcUY8RjxGX3FGYnFGanBGXXFGPEY8Rl9xRmJxRmpwRl1xRjxGPEZfcUZicUZqcEZdcUY8RjxGanBGXXFGPEY8Rlc=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSN2cEdGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSNtaUdGMDYjUSNkeEYoLUkmX0hvbGRHRjA2IzcjLUkkX0RHR0YoNiM3JDclUSVmb3JtRihJIkVHRigiIiI3IzckNyNGQ0ZDRjs=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbXNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2I1EqRCh2YXJwaSk9Ric=">USpEKHZhcnBpKT02Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSV2dHUwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1GIzYkLUklbXN1YkdGJDYlLUYvNiVRI2R1RidGMkY1LUkjbW5HRiQ2JFEiMEYnRjwvJS9zdWJzY3JpcHRzaGlmdEdGZ24tRiw2KC1GLzYlUSRfREdGJ0YyRjUtRjk2LVEwJkFwcGx5RnVuY3Rpb247RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRmNvLUkobWZlbmNlZEdGJDYkLUYsNiYtRmZvNiYtRiw2KC1GZm82Ji1GLDYqLUkjbXNHRiQ2I1ElZm9ybUYnLUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGYm8vRlFRLDAuMzMzMzMzM2VtRictRi82JVEiRUYnRjJGNUZmcC1GZW42JFEiMUYnRjwvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmZwLUZmbzYmLUYsNiYtRmZvNiYtRiw2KC1GZm82Ji1GLDYmLUZlbjYkUSIyRidGPEZicUZlcUY8RjxGZ3FGanFGZnBGX3FGYnFGZXFGPEY8RmdxRmpxRmJxRmVxRjxGPEZncUZqcUZicUZlcUY8RjxGZ3FGanFGYnFGZXFGPEY8RmJxRmVxRjxGPEZqbg==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSV2dHUwR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1zdWJHRjA2JC1JI21pR0YwNiNRI2R1RigtSSNtbkdGMDYjUSIwRigtSSZfSG9sZEdGMDYjNyMtSSRfREdHRig2IzckNyVRJWZvcm1GKEkiRUdGKCIiIjcjNyQ3IyIiI0ZKRkI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSV2dHYwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1GIzYkLUklbXN1YkdGJDYlLUYvNiVRI2R2RidGMkY1LUkjbW5HRiQ2JFEiMEYnRjwvJS9zdWJzY3JpcHRzaGlmdEdGZ24tRiw2KC1GLzYlUSRfREdGJ0YyRjUtRjk2LVEwJkFwcGx5RnVuY3Rpb247RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRmNvLUkobWZlbmNlZEdGJDYkLUYsNiYtRmZvNiYtRiw2KC1GZm82Ji1GLDYqLUkjbXNHRiQ2I1ElZm9ybUYnLUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGYm8vRlFRLDAuMzMzMzMzM2VtRictRi82JVEiRUYnRjJGNUZmcC1GZW42JFEiMUYnRjwvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmZwLUZmbzYmLUYsNiYtRmZvNiYtRiw2KC1GZm82Ji1GLDYmLUZlbjYkUSIzRidGPEZicUZlcUY8RjxGZ3FGanFGZnBGX3FGYnFGZXFGPEY8RmdxRmpxRmJxRmVxRjxGPEZncUZqcUZicUZlcUY8RjxGZ3FGanFGYnFGZXFGPEY8RmJxRmVxRjxGPEZqbg==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSV2dHYwR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1zdWJHRjA2JC1JI21pR0YwNiNRI2R2RigtSSNtbkdGMDYjUSIwRigtSSZfSG9sZEdGMDYjNyMtSSRfREdHRig2IzckNyVRJWZvcm1GKEkiRUdGKCIiIjcjNyQ3IyIiJEZKRkI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIj</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIk</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIl</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIm</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L536" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Define invariants on crossection.</Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L532" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">i0:=simplify(eval(I0,crossection),symbolic);
j0:=eval(J0,crossection);
for k from 1 to 2*max(ord0) do
i||k := Dc(i||(k-1)):
j||k := Dc(j||(k-1)):
print(k)
od:
subsinv:=simplify(convert(solve({seq(i||j-K[j],j=0..2*max(ord0)-ord0[1]),seq(j||k-L[k],k=0..2*max(ord0)-ord0[2])},{seq(u[ord0[1]+i],i=0..2*max(ord0)),seq(v[ord0[2]+i],i=0..2*max(ord0))}),radical),symbolic):</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjaTBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkmbWZyYWNHRiQ2KC1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUkjbW5HRiQ2JFEiNUYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GWTYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYW8vJSliZXZlbGxlZEdGPS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5Gam8tRlA2KC1JKG1zdWJzdXBHRiQ2Jy1GLDYlUSJ2RidGL0YyLUZZNiRRIjRGJ0Y5RmluLyUxc3VwZXJzY3JpcHRzaGlmdEdGaG5GZm5GaW5GXG9GX29GYm9GZG9GOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNpMEdGKCwmKiYjIiIiIiIjRjEmSSJ1R0YoNiMiIiZGMUYxKiZGMEYxKSZJInZHRig2IyIiJUYyRjFGMTcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjajBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUklbXN1YkdGJDYlLUYsNiVRInZGJ0YvRjItSSNtbkdGJDYkUSI0RidGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNqMEdGKCZJInZHRig2IyIiJTcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIj</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIk</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIl</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIm</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIn</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIo</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiOUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIq</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiM1</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L548" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Compute differential operators A and B.</Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L529" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">ChangeFrame(E):
eq:=DGinfo(evalDG(simplify(eval(ExteriorDerivative(I0),crossection),symbolic)-add(a[i]*vtu||i,i=0..max(ord0))-add(b[i]*vtv||i,i=0..max(ord0))-c*vp),&quot;CoefficientSet&quot;):
solcoeff:=simplify(eval(simplify(solve(eq,{seq(a[i],i=0..max(ord0)),seq(b[i],i=0..max(ord0)),c}),symbolic),crossection)):
A1:=simplify(eval(solcoeff,subsinv));
eq:=DGinfo(evalDG(eval(ExteriorDerivative(J0),crossection)-add(a[i]*vtu||i,i=0..max(ord0))-add(b[i]*vtv||i,i=0..max(ord0))-c*vp),&quot;CoefficientSet&quot;):
solcoeff:=simplify(eval(simplify(solve(eq,{seq(a[i],i=0..max(ord0)),seq(b[i],i=0..max(ord0)),c}),symbolic),crossection)):
A2:=simplify(eval(solcoeff,subsinv));
eq:=DGinfo(evalDG(eval(Hook(-DD(x)*(D_x+add(u[i]*D_u[i-1],i=1..5)+add(v[i]*D_v[i-1],i=1..2*max(ord0))),ExteriorDerivative(varpi)),crossection)-add(a[i]*vtu||i,i=0..max(ord0))-add(b[i]*vtv||i,i=0..max(ord0))-c*vp),&quot;CoefficientSet&quot;):
solcoeff:=simplify(eval(solve(eq,{seq(a[i],i=0..max(ord0)),seq(b[i],i=0..max(ord0)),c}),crossection)):
B:=simplify(eval(solcoeff,subsinv));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNBMUdGKDwvL0kiY0dGKCZJIktHRig2IyIiIi8mSSJhR0YoNiMiIiEsKiooI0Y0IiIjRjQsJiooIiInRjQmRjJGOEY0JkkiTEdGKEY4RjRGNComIiIqRjQmRkM2I0Y9RjQhIiJGNCZGQ0YzRjRGNComRkFGNEYxRjRGNCooIyIiJEY9RjRGQkY0JkZDNiNGTUY0RkgqJkY8RjQmRjJGT0Y0RkgvJkY3RjMsLiooRk1GNEZBRjQpRkJGPUY0RjQqJkY9RjQpRkFGPUY0RjQqKEZARjRGQkY0RkZGNEZIKiZGQEY0KUZJRj1GNEZIKiZGPUY0JkYyRkdGNEZIRj1GNC8mRjdGRywmKigjIiM6Rj1GNEZCRjRGSUY0RkgqJiMiIiZGPUY0RjFGNEZILyZGN0ZPLCYqJkZMRjRGVkY0RkgqJkY9RjRGQUY0RkgvJkY3NiMiIiVGOS8mRjc2I0Zgb0Y8LyZJImJHRihGOCwuKiZGQUY0KUZCRk1GNEZIKihGTEY0RlZGNEZGRjRGNCooRjxGNCwqKiZGaW9GNEZYRjRGSEZaRjRGZm5GNEY9RkhGNEZCRjRGNCooRj1GNEZBRjRGRkY0RjQqKEY9RjRGMUY0RklGNEY0KiZGPEY0JkZDRmhvRjRGSC8mRl9wRjMsKiooRk1GNEZWRjRGSUY0RjQqKEZgb0Y0RkFGNEZJRjRGNCooRj1GNEYxRjRGQkY0RjQqJkZfb0Y0Rk5GNEZILyZGX3BGRywoKiZGPEY0RmJwRjRGNCooRmlvRjRGQUY0RkJGNEY0KiZGYG9GNEZGRjRGSC8mRl9wRk8sJComI0ZFRj1GNEZJRjRGSC8mRl9wRmhvLCQqJkZMRjRGQkY0RkgvJkZfcEZccEY5NyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNBMkdGKDwvL0kiY0dGKCZJIkxHRig2IyIiIi8mSSJhR0YoNiMiIiEsKCooI0Y0IiIjRjQsJiomIiIkRjQpJkYyRjhGPUY0ISIiKiYiIiVGNCZJIktHRihGOEY0RkNGNEYxRjRGNCooI0ZARj1GNCZGR0YzRjRGQkY0RkMmRjI2I0ZARjQvJkY3RjMsKComRjxGNClGQkZARjRGNComRkZGNEZCRjRGQyomRkVGNCZGMjYjRj1GNEY0LyZGN0ZVLCQqJiIiJ0Y0RjFGNEY0LyZGN0ZMLCQqJiMiIiZGPUY0RkJGNEY0LyZGNzYjRkVGOS8mRjc2I0ZqbkY5LyZJImJHRihGOCwuKiZGPEY0KUZCRkVGNEZDKiZGRkY0RkFGNEZDKihGaW5GNEZCRjRGVEY0RkMqJkZARjQpRjFGPUY0RkMmRkdGVUZDRjRGQy8mRmNvRjMsJiooIyIjOkY9RjRGQkY0RjFGNEZDKiZGQEY0RkpGNEZDLyZGY29GVSwmKiZGSUY0RkFGNEZDKiZGPUY0RkZGNEZDLyZGY29GTEY5LyZGY29GXW9GNC8mRmNvRmBvRjk3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJCR0YoPC8vSSJjR0YoIiIhLyZJImFHRig2I0YxLCYqKCMiIiQiIiMiIiImSSJMR0YoRjVGOyZGPTYjRjtGOyEiIiomI0Y7RjpGOyZJIktHRihGP0Y7RkAvJkY0Rj8sJiomRjhGOylGPEY6RjtGQCZGREY1RkAvJkY0NiNGOkYxLyZGNDYjRjlGQi8mRjQ2IyIiJUYxLyZGNDYjIiImRjEvJkkiYkdGKEY1LCgqJkZCRjspRjxGOUY7RjsqJkZKRjtGPEY7RjsqJkZCRjsmRj1GTUY7RkAvJkZlbkY/LCQqJkY4RjtGPkY7RkAvJkZlbkZNLCQqJkY4RjtGPEY7RkAvJkZlbkZQRjEvJkZlbkZTRjEvJkZlbkZXRjE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L550" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Set up to compute adjoint operators.</Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L531" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">DGsetup([tt],[K,L,F],E2,2*max(ord0)):
Dt:=proc(funct,j)
local i,tmp:
tmp:=funct:
for i from 1 to j do:
tmp := TotalDiff(tmp,tt):
od:
return tmp:
end proc:</Text-field>
</Input>
</Group>
<Group labelreference="L546" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Compute adjoint operators.</Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L534" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Aad:=Matrix([
[collect(simplify(add((-1)^i*Dt(eval(a[i],A1)*F[0],i),i=0..max(ord0))),[seq(F[i],i=0..max(ord0))]),collect(simplify(add((-1)^i*Dt(eval(a[i],A2)*F[0],i),i=0..max(ord0))),[seq(F[i],i=0..max(ord0))])],
[collect(simplify(add((-1)^i*Dt(eval(b[i],A1)*F[0],i),i=0..max(ord0))),[seq(F[i],i=0..max(ord0))]),collect(simplify(add((-1)^i*Dt(eval(b[i],A2)*F[0],i),i=0..max(ord0))),[seq(F[i],i=0..max(ord0))])]
]);
Bad:=Matrix([[collect(simplify(add((-1)^i*Dt(eval(a[i],B)*F[0],i),i=0..max(ord0))),[seq(F[i],i=0..max(ord0))]),collect(simplify(add((-1)^i*Dt(eval(b[i],B)*F[0],i),i=0..max(ord0))),[seq(F[i],i=0..max(ord0))])]]);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRCYWRHRihYLCUhR0YoRihbZ2whIiUhISEjIyIiIiMtSSVtcm93RzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2Jy1GMTYlLUkobWZlbmNlZEdGMjYjLUYxNiUtSSZtZnJhY0dGMjYkLUYxNictSSNtbkdGMjYjUSIzRigtSSNtb0dGMjYjUTEmSW52aXNpYmxlVGltZXM7RigtSSVtc3ViR0YyNiQtSSNtaUdGMjYjUSJMRigtRkM2I1EiMEYoRkYtRks2JEZNLUZDNiNRIjFGKC1GQzYjUSIyRigtRkc2I1EnJnBsdXM7RigtRj42JC1GSzYkLUZONiNRIktGKEZWRllGRi1GSzYkLUZONiNRIkZGKEZRRmZuLUYxNiUtRjk2Iy1GMTYlLUY+NiQtRjE2JUZCRkYtSShtc3Vic3VwR0YyNiVGTUZRRllGWUZmbi1GSzYkRl1vRlFGRi1GSzYkRmJvRlYtRkc2I1EoJm1pbnVzO0YoLUY+NiQtRks2JEZib0ZCRlktRjE2Jy1GMTYlLUY5NiMtRjE2Jy1GMTYlLUY+NiRGVkZZRkYtRmBwNiVGTUZRRkJGZm4tRjE2JUZicEZGRkpGZnAtRjE2JUZncUZGLUZLNiRGTUZZRkZGYG9GZnAtRj42JC1GMTYnRkJGRkZURkZGZHBGWUZmcC1GPjYkLUYxNidGQkZGRkpGRi1GSzYkRmJvRllGWTcjLUknTWF0cml4R0YlNiMvSSQlaWRHRigiNSE9ZSdleEQhXCQqbyQ=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L628" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The Eulerian and Hamiltonian takes the Lagrangian function (with respect to horizontal form varpi) as input. </Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L625" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eul:=Lag-&gt;[add((-1)^(i)*TotalDiff(diff(Lag,K[i]),[i]),i=0..4),add((-1)^(i)*TotalDiff(diff(Lag,L[i]),[i]),i=0..4)]:
ham:=Lag-&gt;add(add(K[j-k]*(-1)^k*TotalDiff(diff(Lag,K[j]),[k]),k=0..j-1),j=1..4)+add(add(L[j-k]*(-1)^k*TotalDiff(diff(Lag,L[j]),[k]),k=0..j-1),j=1..4)-Lag:</Text-field>
</Input>
</Group>
<Group labelreference="L627" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The following line computes the Euler-Lagrange operator for a given Lagrangian function. </Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L624" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Lag:=K[0]^2:
[seq(simplify(add(eval(Aad[k,j],{seq(F[i]=TotalDiff(eul(Lag)[j],[i]),i=0..10)}),j=1..2)-eval(Bad[1,k],{seq(F[i]=TotalDiff(ham(Lag),[i]),i=0..10)})),k=1..2)];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyQsLiooIyIiIiIiI0YmLCoqKCIjPUYmJkkiS0c2IjYjIiIhRiYpJkkiTEdGLUYuRidGJiEiIiomIiM6RiYpRitGJ0YmRjMqJiIjP0YmJkYsNiNGJ0YmRiYiIilGM0YmJkYsNiNGJkYmRiYqKiMiIipGJ0YmRjZGJkYxRiYmRjJGPUYmRjMqKCIiJEYmJkYsNiNGQ0YmRjBGJkYmKipGQ0YmRjlGJkYxRiZGQUYmRiYqKCIiJkYmRitGJkZERiZGJiZGLDYjRkhGMywuKihGJUYmLCYqJkZDRiZGNkYmRjMqJkYnRiZGOUYmRiZGJilGMUZDRiZGJiooRiVGJiwqKiYiIidGJilGK0ZDRiZGMyomLCYqJiIjQUYmRjlGJkYmIiIlRjNGJkYrRiZGJiomRipGJilGPEYnRiZGJiomRlRGJiZGLDYjRlpGJkYzRiZGMUYmRiYqKCNGQ0YnRiZGNkYmJkYyRjpGJkYmKipGQEYmRitGJkY8RiZGQUYmRiYqJkY5RiZGXG9GJkYzKihGQ0YmRkRGJkZBRiZGMw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L683" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Worksheet>
